The Assurance Monitor Pattern

Some applications require an assurance that certain criteria are violated with only low probability. An alert is generated when the current course of action is likely to violate assurance criteria and the alert results in corrective action. Assurance monitors fuse information from multiple data streams generated by sensors and other sources to estimate the probability distribution of system trajectories. This distribution is used to determine whether an assurance constraint is likely to be violated. The acquisition of data requires resources such as energy, computational power and communication bandwidth which are scarce in many applications. At each point in time the system must decide whether to expend these resources to get more data to improve the confidence in the probability distribution of trajectories. This paper presents a software-design pattern for assurance monitoring and gives examples of its uses, including an application of the pattern to the problem of autonomous navigation of a drone which is required to avoid no-fly zones while using limited resources.

==> code/assurance_monitor_timing.py <==
import sys
"""
This module consists of functions that use ntp to produce streams of
timestamps. The module is uses the Wiener process as a model of how
the error in the local system clock changes over time. 

The key point of this module is that you create the streams you want
by first writing simple terminating functions that call ntp (or other
service) and which return an offset or other time. Then you encapsulate
these functions using source_function or other mechanisms from the
IoTPy library to generate threads. Finally you start the threads to
generate streams of offsets or timing values.

This module has four parts:
(0) Class for storing parameters such as the estimated mu and sigma
for a Wiener process. 
(1) terminating functions that call an ntp service and obtain a time
offset between the time read by the local system clock and the ntp
service. 
(2) encapsulating these terminating functions to create functions that
return threads;
(3) tests that start the threads.

"""
import os
sys.path.append(os.path.abspath("../helper_functions"))
sys.path.append(os.path.abspath("../core"))
sys.path.append(os.path.abspath("../agent_types"))

# stream is in ../core
from stream import Stream
# recent_values is in ../helper_functions
from recent_values import recent_values
# op and source are in ../agent_types
from op import map_element, map_window
from source import source_function
from sink import stream_to_file

from threading import Lock
import math
import time
import ntplib
import logging
# If an ntp service is unavailable then this information is logged in
# the log file 'ntp_service_operation.txt'
logging.basicConfig(
    filename='ntp_service_operation.txt', level=logging.DEBUG)  
ntp_client = ntplib.NTPClient()

#-----------------------------------------------------
# CONSTANTS USED IN THIS MODULE.
#-----------------------------------------------------
# The single ntp server that is called when only one server is called.
ntp_server = '0.us.pool.ntp.org'
# A list of ntp servers that are called in sequence until one of them
# returns a value.
list_of_ntp_servers =  [
    "0.us.pool.ntp.org",
    "1.us.pool.ntp.org",
    "2.us.pool.ntp.org",
    "3.us.pool.ntp.org"
    ]
# N is the number of times that NTP services are called.
N = 8
# The results are put in the file called wiener_results_filename
wiener_results_filename = 'wiener_results.txt'
# WINDOW_SIZE is the size of the moving window that is used to
# calculate mu and sigma of the Wiener process
WINDOW_SIZE = 4
# The window is moved forward by STEP_SIZE.
STEP_SIZE = 1

#-----------------------------------------------------
#   PART 0: CLASSES WITH PARAMETERS DEALING WITH TIME
#----------------------------------------------------
class WienerProcessTime(object):
    """
    Stores the parameters mu and simga for a Wiener process.
    mu is used in correcting the local clock time.
    sigma is used in estimating when the accuracy of the corrected
    time exceeds a threshold.

    Attributes
    ----------
    lock: Lock
       Lock that is acquired to access other attributes
    mu: float
       mu is the drift rate for a Wiener process
    sigma: float
       sigma is the infinitesimal standard deviation of the Wiener
       process.
    local_anchor_time: time
       local_anchor_time is the last time, measured on the local
       system clock, at which an ntp reading was taken.
    anchor_offset: ntp offset
       anchor_offset is the offset obtained from an ntp service when
       the local clock reads local_anchor_time.
    corrected_anchor_time: time
       This is the corrected time (i.e. true time or ntp time) when
       the local clock reads local_anchor_time. 

    """
    def __init__(self):
        # Assume that initially the Wiener process has 0.0 drift
        self.mu = 0.0
        # Assume some arbitrary, non-zero, standard deviation.
        self.sigma = 1.0
        self.local_anchor_time = time.time()
        # Assume that initially, the local system clock is accurate.
        # So, initially, the offset with respect to the ntp (or true)
        # time is 0.
        self.anchor_offset = 0.0
        self.corrected_anchor_time = \
          (self.local_anchor_time + self.anchor_offset) 
    
    def get_corrected_time(self):
        """
        Get the corrected time based on the drift mu of the Wiener
        process. 

        """
        self.local_current_time = time.time()
        local_delta_from_anchor = \
          self.local_current_time - self.local_anchor_time
        corrected_delta_from_anchor = \
          local_delta_from_anchor/(1.0 - self.mu)
        corrected_current_time = \
          self.corrected_anchor_time + corrected_delta_from_anchor
        return corrected_current_time

    def set_parameters_and_get_time(
            self, list_of_local_time_and_offset):
        """
        Parameters
        ----------
           list_of_local_time_and_offset: list of 2-tuples
              2-tuples are (local_time, offset)
              An ntp service is called when the local system clock reads
              local_time and the offset returned by the call is
              offset.
              This parameter is set by a map_window agent.
        Returns
        -------
           A 6-tuple:
           (self.mu, self.sigma, delta_t[-1], self.anchor_offset,
                predicted_anchor_offset, error_anchor_offset)

           which are: the drift, the standard deviation, the time
           between the last two calls to the ntp server (as measured
           on the local clock), the last actual offset, the last
           predicted offset, and the deviation between the actual and
           predicted offsets.
            
        """
        L = len(list_of_local_time_and_offset)
        R = range(L-1)
        # local_t is the list of the local times
        local_t = [v[0] for v in list_of_local_time_and_offset]
        # offset is the corresponding list of offsets from ntp
        # The offset is assumed to change according to the Wiener
        # process. 
        offset = [v[1] for v in list_of_local_time_and_offset]
        #
        # Compute mu
        # T_final is the true (ntp) time corresponding to the most
        # recent ntp call.
        T_final = local_t[-1] + offset[-1]
        # T_initial is the true (ntp) time corresponding to the
        # earliest ntp call in this window.
        T_initial = local_t[0] + offset[0]
        # The denominator in next eqn is the true time gap from the
        # beginning to end of the window.
        # The numerator is the difference in offsets from the
        # beginning to the end of the window
        self.mu = (offset[-1] - offset[0])/(T_final - T_initial)
        # --------------------------------------------------
        # Compute sigma
        delta_t = [local_t[i] - local_t[i-1] for i in range(1,L)]
        delta_offset = [offset[i] - offset[i-1] for i in range(1,L)]
        # T[i] = t[i] + offset[i]
        # So, T[i+1] - T[i] = delta_t[i] + delta_offset[i]
        delta_T = [delta_t[i] + delta_offset[i] for i in range(L-1)]
        variance = sum([
            ((delta_offset[i] - self.mu*delta_T[i]) *
             (delta_offset[i] - self.mu*delta_T[i]) / delta_T[i])
            for i in range(L-1)
            ])
        self.sigma = math.sqrt(variance)
        # The anchor is the last element of the window.
        # So, the local anchor time is the last reading of the local
        # clock in the window, and the anchor offset is the last
        # offset in the window.
        self.local_anchor_time=local_t[-1]
        # self.anchor_offset is the true offset at the last ntp
        # reading. 
        self.anchor_offset=offset[-1]
        # predicted_anchor_offset is the predicted offset
        # corresponding to the last ntp reading. The prediction is
        # based solely on the local clock reading without using the
        # ntp service.
        predicted_anchor_offset = delta_t[-1]*self.mu/(1 - self.mu)
        error_anchor_offset = (self.anchor_offset - 
                               predicted_anchor_offset)
        # We expect error_anchor_offset to be a Wiener process with
        # zero drift and infinitesimal standard deviation of
        # self.sigma. 
        return (self.mu, self.sigma, delta_t[-1], self.anchor_offset,
                predicted_anchor_offset, error_anchor_offset)

# This is the only instance of the class WienerProcessTime in this
# file. 
wiener_process_time = WienerProcessTime()

#-----------------------------------------------------------------------------
#   PART 1: FUNCTION ENCAPSULATED IN STREAMS
#-----------------------------------------------------------------------------
def clock_drift_from_ntp_server(ntp_server):
    """
    Returns the system clock drift computed from the specified
    ntp_server 

    Parameters
    ----------
    ntp_server: str
        The name of an ntp server.

    Returns
    -------
    response.offset: float
       system clock drift

    filenames
    ---------
    'ntp_service_operation.txt': logging error file

    """
    try:
        # response.offset is the system clock offset from ntp time.
        response = ntp_client.request(ntp_server, version=3)
        return response.offset
    except:
        logging.warning('No response from NTP server: %s',ntp_server)
        return None

def time_and_offset(list_of_ntp_servers):
    """
    Returns the absolute time and offset from ntp computed from the
    first functioning ntp_server in list_of_ntp_servers. 

    Parameters
    ----------
    list_of_ntp_servers: list
        List of names of ntp servers which are called in order.

    Returns: 2-tuple consisting of absolute time, offset
    -------    
    time: float
       absolute time at which ntp server was called
    offset: float
       difference between ntp server time and local system clock
       time. 

    filenames
    ---------
    'ntp_service_operation.txt': logging error file

    """
    for ntp_server in list_of_ntp_servers:
        offset = clock_drift_from_ntp_server(ntp_server)
        if offset:
            return time.time(), offset
    # None of the ntp servers in the list returned values.
    return time.time(), 0.0


#-----------------------------------------------------------------------------
#   PART 2: FUNCTIONS THAT RETURN SOURCE THREADS
#-----------------------------------------------------------------------------
# The function encapsulates terminating Python functions to create
# threads and ready signaling objects. These functions call
# source_function from agent_types/source. Next we describe some of
# the parameters of source_function()

# The threads run for ever if num_steps is None. If num_steps is a
# positive number then the threads terminate after num_steps values
# are placed on the output stream.

# The stream name in source_function is important.
# This stream name is mapped to a stream inside the executing process.
# The mapping is specified in scheduler.name_to_stream when the
# processes are run.

def thread_time_and_offset(list_of_ntp_servers):
    return source_function(
        func=time_and_offset,
        stream_name='time_and_offset_stream',
        time_interval=1.0,
        num_steps=N,
        name='time_and_offset_agent', window_size=1,
        list_of_ntp_servers=list_of_ntp_servers
        )


#-----------------------------------------------------------------------------
#                        PART 3: TESTS
#-----------------------------------------------------------------------------

def test_thread_clock_offset():

    # STEP 1: SPECIFY CONSTANT PARAMETERS AND SHARED DATA.
    # Already specified at the start of this module
    # Empty output file so that results of previous runs are not
    # reported.
    os.remove(wiener_results_filename)

    # STEP 2: DEFINE THE scheduler
    scheduler = Stream.scheduler

    # STEP 3: DECLARE STREAMS
    # Stream of tuples (absolute local time, offset)
    time_and_offset_stream = Stream('Time and offset')

    # STEP 4: DECLARE MAP FROM STREAM NAMES TO STREAMS
    # Specify mapping from names (strings) given
    # to streams in source_function and names used within
    # the executing process. 
    scheduler.name_to_stream = {
        'time_and_offset_stream':
        time_and_offset_stream
        }

    # STEP 5: GET A THREAD AND A READY SIGNALING OBJECT FOR
    # EACH source_function.
    # The ready signal indicates that the thread is ready to run.
    time_and_offset_thread, thread_time_and_offset_ready = \
      thread_time_and_offset(list_of_ntp_servers)

    # STEP 6: START EACH THREAD.
    time_and_offset_thread.start()

    # STEP 7: WAIT FOR EACH THREAD TO BE READY.
    # This step should be skipped if threads run for ever.
    thread_time_and_offset_ready.wait()

    # STEP 8: BUILD A NETWORK OF AGENTS THAT OPERATE ON SOURCE STREAMS
    # ----------------------------------------------------------------
    # test class WienerProcessTime
    wiener_results = Stream("Wiener Results")
    # This agent (map_window) takes the time_and_offset stream as
    # input and calls the function set_parameters_and_get_time to
    # operate on a new window. 
    map_window(
        func=wiener_process_time.set_parameters_and_get_time,
        in_stream=time_and_offset_stream,
        out_stream=wiener_results,
        window_size=WINDOW_SIZE, step_size=STEP_SIZE,
        )
    # This agent reads the input stream and copies it into the file
    # called filename.
    stream_to_file(
        in_stream=wiener_results,
        filename=wiener_results_filename)

    # STEP 9:JOIN EACH THREAD.
    # This step should be skipped if threads run for ever.
    time_and_offset_thread.join()

    # STEP 10: START THE SCHEDULER.
    scheduler.start()

    # STEP 11: JOIN THE SCHEDULER THREAD
    # This step should be skipped if execution should never stop.
    scheduler.join()

    # STEP 12: FOR TESTING, PRINT VALUES IN STREAMS.
    print('time and offset stream')
    print(recent_values(time_and_offset_stream))
    print()
    print('mu, sigma, true offset, predicted offset, error offset')
    print(recent_values(wiener_results))
    print('Test is successful')

if __name__ == '__main__':
    ## print 'testing time_and_offset function'
    ## test_time_and_offset()
    ## print
    print('testing source threads that call ntp services.')
    print('The scheduler waits for threads to shut down which takes')
    print('a few seconds and outputs "input queue empty" many times.')
    print()
    test_thread_clock_offset()
    

